Slamming the sham: A Bayesian model for adaptive adjustment with noisy control data

It is not always clear how to adjust for control data in causal inference, balancing the goals of reducing bias and variance. We show how, in a setting with repeated experiments, Bayesian hierarchical modeling yields an adaptive procedure that uses the data to determine how much adjustment to perform. The result is a novel analysis with increased statistical efficiency compared to the default analysis based on difference estimates. We demonstrate this procedure on two real examples, as well as on a series of simulated datasets. We show that the increased efficiency can have real-world consequences in terms of the conclusions that can be drawn from the experiments. We also discuss the relevance of this work to causal inference and statistical design and analysis more generally.

==> berlim.R <==
# Reading in berlim data
berlim <- read.table("berlim.dat", header = TRUE)
J <- nrow(berlim)
x <- c(1:15)
y0 <- berlim$sham_est
se0 <- berlim$sham_se
y1 <- berlim$exposed_est
se1 <- berlim$exposed_se
n0 <- berlim$sham_n
n1 <- berlim$exposed_n
n0rem <- berlim$sham_n_rem
n1rem <- berlim$exposed_n_rem
diff <- y1 - y0
diff_se <- sqrt(se1 ^ 2 + se0 ^ 2)
xname <- berlim$Study
logoddsratios <- berlim$log_odds_ratio
lo_ses <- berlim$lo_se

# Plotting berlim exposed-sham treatment effects
pdf("berlim1a.pdf", height = 3, width = 4.5)
par(mar = c(3, 3, 2, 1),
    mgp = c(1.5, .5, 0),
    tck = -.01)
plot(
  range(x),
  range(diff),
  xlab = "Study",
  ylab = "Estimated treatment effect",
  yaxt = "n",
  bty = "l",
  type = "n",
  main = "Exposed - Sham",
  cex.main = .9,
  xaxt='n'
)
axis(2)
axis(1, at = c(1,4,8,12,16,20,24))
w <- 0.2
x_plot <- x
pvalue <- 2 * pt(-diff / diff_se, n1 + n0 - 2)
for (j in 1:J)
  polygon(
    x_plot[j] + c(-w, -w, w, w),
    c(diff[j], 0, 0, diff[j]),
    col = ifelse(pvalue[j] < .05, "black", 0),
    lwd = .5
  )
dev.off()

# Plotting berlim exposed-sham p-values
pdf("berlim1b.pdf", height = 3, width = 4.5)
par(mar = c(3, 3, 2, 1),
    mgp = c(1.5, .5, 0),
    tck = -.01)
plot(
  c(0, max(x) + 1),
  c(0, 0.21),
  xlab = "Study",
  ylab = "P-value",
  yaxt = "n",
  xaxs = "i",
  yaxs = "i",
  bty = "l",
  type = "n",
  main = "Exposed - Sham p-values",
  cex.main = .9
)
abline(0.01, 0, lty = 2, col = "gray40")
abline(0.05, 0, lty = 2, col = "gray40")
axis(
  2,
  c(0, 0.01, 0.05, 0.10, 0.20),
  c("0", ".01", ".05", ".10", "> .20"),
  cex.axis = 0.9,
  mgp = c(1.5, .3, 0),
  las = 1
)
pvalue_adj <- ifelse(pvalue < 0.0015, 0.0015, pvalue)
points(x_plot, ifelse(pvalue_adj > 0.2, 0.2, pvalue_adj), pch = 20)
dev.off()


## Look at sham data
x2 <- sum((y0 / se0) ^ 2)

pdf("berlim3a.pdf", height = 3, width = 4.5)
par(mar = c(3, 3, 2, 1),
    mgp = c(1.5, .5, 0),
    tck = -.01)
plot(
  range(x),
  range(y0 - se0, y0 + se0),
  xlab = "Study",
  ylab = "Estimate from sham data",
  bty = "l",
  type = "n"
)
abline(0, 0, col = "gray")
points(x, y0, pch = 20)
for (j in 1:J) {
  lines(rep(x_plot[j], 2), y0[j] + c(-1, 1) * se0[j])
}
dev.off()

pdf("berlim3b.pdf", height = 3, width = 4.5)
par(mar = c(3, 3, 2, 1),
    mgp = c(1.5, .5, 0),
    tck = -.01)
plot(
  range(y1 - se1, y1 + se1),
  range(y0 - se0, y0 + se0),
  xlab = "Estimate from exposed data",
  ylab = "Estimate from sham data",
  bty = "l",
  type = "n"
)
abline(0, 0, col = "gray")
abline(v = 0, col = "gray")
points(y1, y0, pch = 20)
for (j in 1:J) {
  lines(rep(y1[j], 2),
        y0[j] + c(-1, 1) * se0[j],
        col = "gray40",
        lwd = .5)
  lines(y1[j] + c(-1, 1) * se1[j],
        rep(y0[j], 2),
        col = "gray40",
        lwd = .5)
}
dev.off()

## Get ready to fit Bayesian models
library("rstan")
options(mc.cores = parallel::detectCores())
rstan_options(auto_write = TRUE)

y <- c(y0, y1)
se <- c(se0, se1)
expt_id <- rep(1:J, 2)
z <- c(rep(0, J), rep(1, J))  # treatment:  0 = sham, 1 = exposed
ntot <- c(n0, n1)
nrem <- c(n0rem, n1rem)
data <- list(
  N = 2 * J,
  J = J,
  ntot = ntot,
  nrem = nrem,
  y = y,
  se = se,
  x = x,
  expt_id = expt_id,
  z = z,
  diff = diff,
  diff_se = diff_se
)

## Fit a hierarchical model
fit_hier <-
  stan(
    "chickens-no-corr-hier.stan",
    data = data,
    control = list(adapt_delta = 0.9),
    refresh = 0
  )
print(fit_hier)

theta <- extract(fit_hier)$theta
theta_hat <- apply(theta, 2, mean)
theta_se <- apply(theta, 2, sd)

pdf("berlim4a.pdf", height = 3, width = 4.5)
par(mar = c(3, 3, 2, 1),
    mgp = c(1.5, .5, 0),
    tck = -.01)
plot(
  range(x),
  range(y1 - se1, y1 + se1),
  xlab = "Study",
  ylab = "Estimated treatment effect",
  bty = "l",
  type = "n",
  main = "Estimates from hierarchical model",
  cex.main = .9,
  xaxt='n',
    ylim=c(-1.5,4.5)
)
abline(0, 0, col = "gray")
axis(1, at = c(1,4,8,12,16,20,24))
points(x, theta_hat, pch = 20)
for (j in 1:J) {
  lines(rep(x_plot[j], 2), theta_hat[j] + c(-1, 1) * theta_se[j])
}
dev.off()

## raw difference estimates from exposed and sham data
pdf("berlim4h.pdf", height = 3, width = 4.5)
par(mar = c(3, 3, 2, 1),
    mgp = c(1.5, .5, 0),
    tck = -.01)
plot(
  range(x),
  range(y1 - se1, y1 + se1),
  xlab = "Study",
  ylab = "Estimated treatment effect",
  bty = "l",
  type = "n",
  main = "Raw estimates of exposed minus sham data",
  cex.main = .9,
  xaxt='n',
    ylim=c(-1.5,4.5)
)
abline(0, 0, col = "gray")
axis(1, at = c(1,4,8,12,16,20,24))
points(x, diff, pch = 20)
for (j in 1:J) {
  lines(rep(x_plot[j], 2), diff[j] + c(-1, 1) * diff_se[j])
}
dev.off()

# hierarchical model without pooling thetas
fit_no_pooling_theta <-
  stan(
    "chickens-flat-theta-hier-b.stan",
    data = data,
    control = list(adapt_delta = 0.9),
    refresh = 0
  )
print(fit_no_pooling_theta)

theta <- extract(fit_no_pooling_theta)$theta
theta_hat <- apply(theta, 2, mean)
theta_se <- apply(theta, 2, sd)

pdf("berlim4c.pdf", height = 3, width = 4.5)
par(mar = c(3, 3, 2, 1),
    mgp = c(1.5, .5, 0),
    tck = -.01)
plot(
  range(x),
  range(y1 - se1, y1 + se1),
  xlab = "Study",
  ylab = "Estimated treatment effect",
  bty = "l",
  type = "n",
  main = "Estimates from partially hierarchical model",
  cex.main = .9,
  xaxt='n',
    ylim=c(-1.5,4.5)
)
abline(0, 0, col = "gray")
axis(1, at = c(1,4,8,12,16,20,24))
points(x, theta_hat, pch = 20)
for (j in 1:J) {
  lines(rep(x_plot[j], 2), theta_hat[j] + c(-1, 1) * theta_se[j])
}
dev.off()


# non-hierarchical linear model
fit_no_pooling <-
  stan(
    "chickens-flat.stan",
    data = data,
    control = list(adapt_delta = 0.9),
    refresh = 0
  )
print(fit_no_pooling)

theta <- extract(fit_no_pooling)$theta
theta_hat <- apply(theta, 2, mean)
theta_se <- apply(theta, 2, sd)

pdf("berlim4d.pdf", height = 3, width = 4.5)
par(mar = c(3, 3, 2, 1),
    mgp = c(1.5, .5, 0),
    tck = -.01)
plot(
  range(x),
  range(y1 - se1, y1 + se1),
  xlab = "Study",
  ylab = "Estimated treatment effect",
  bty = "l",
  type = "n",
  main = "Estimates from non-hierarchical model",
  cex.main = .9,
  xaxt='n',
   ylim=c(-1.5,4.5)
)
abline(0, 0, col = "gray")
axis(1, at = c(1,4,8,12,16,20,24))
points(x, theta_hat, pch = 20)
for (j in 1:J) {
  lines(rep(x_plot[j], 2), theta_hat[j] + c(-1, 1) * theta_se[j])
}
dev.off()


## Fit a binomial hierarchical model
fit_hier <-
  stan(
    "binomial-no-corr-hier.stan",
    data = data,
    control = list(adapt_delta = 0.9),
    refresh = 0
  )
print(fit_hier)

theta <- extract(fit_hier)$theta
theta_hat <- apply(theta, 2, mean)
theta_se <- apply(theta, 2, sd)

pdf("berlim4i.pdf", height = 3, width = 4.5)
par(mar = c(3, 3, 2, 1),
    mgp = c(1.5, .5, 0),
    tck = -.01)
plot(
  range(x),
  range(y1 - se1, y1 + se1),
  xlab = "Study",
  ylab = "Estimated treatment effect",
  bty = "l",
  type = "n",
  main = "Estimates from binomial hierarchical model",
  cex.main = .9,
  xaxt='n',
  ylim=c(-1.5,4.5)
)
abline(0, 0, col = "gray")
axis(1, at = c(1,4,8,12,16,20,24))
points(x, theta_hat, pch = 20)
for (j in 1:J) {
  lines(rep(x_plot[j], 2), theta_hat[j] + c(-1, 1) * theta_se[j])
}
dev.off()


## Fit a Bayesian metaanalysis on the differences
fit_hier <-
  stan(
    "chickens-bayesian-metaanalysis-on-differences.stan",
    data = data,
    control = list(adapt_delta = 0.9),
    refresh = 0
  )
print(fit_hier)

theta <- extract(fit_hier)$theta
theta_hat <- apply(theta, 2, mean)
theta_se <- apply(theta, 2, sd)

pdf("berlim4j.pdf", height = 3, width = 4.5)
par(mar = c(3, 3, 2, 1),
    mgp = c(1.5, .5, 0),
    tck = -.01)
plot(
  range(x),
  range(y1 - se1, y1 + se1),
  xlab = "Frequency of magnetic field (Hz)",
  ylab = "Estimated treatment effect",
  bty = "l",
  type = "n",
  main = "Estimates from Bayesian meta-analysis on differences",
  cex.main = .9,
  xaxt='n',
  ylim=c(-1.5,4.5)
)
abline(0, 0, col = "gray")
points(x, theta_hat, pch = 20)
for (j in 1:J) {
  lines(rep(x_plot[j], 2), theta_hat[j] + c(-1, 1) * theta_se[j])
}
dev.off()

## Plot raw data
theta_hat <- logoddsratios
theta_se <- lo_ses

pdf("berlim4raw.pdf", height = 3, width = 4.5)
par(mar = c(3, 3, 2, 1),
    mgp = c(1.5, .5, 0),
    tck = -.01)
plot(
  range(x),
  range(y1 - se1, y1 + se1),
  xlab = "Study",
  ylab = "Estimated treatment effect",
  bty = "l",
  type = "n",
  main = "Estimates reported in paper",
  cex.main = .9,
  xaxt='n',
  ylim=c(-1.5,4.5)
)
abline(0, 0, col = "gray")
axis(1, at = c(1,4,8,12,16,20,24))
points(x, theta_hat, pch = 20)
for (j in 1:J) {
  lines(rep(x_plot[j], 2), theta_hat[j] + c(-1, 1) * theta_se[j])
}
dev.off()

==> chickens.R <==
# Reading in chicken data
chicks <- read.table("chickens.dat", header = TRUE)
J <- nrow(chicks)
x <- chicks$freq
y0 <- chicks$sham_est - 1
se0 <- chicks$sham_se
n0 <- chicks$sham_n
y1 <- chicks$exposed_est - 1
se1 <- chicks$exposed_se
n1 <- chicks$exposed_n
diff <- y1 - y0
diff_se <- sqrt(se1 ^ 2 + se0 ^ 2)

# Plotting Blackman exposed-sham treatment effects
pdf("blackman1a.pdf", height = 3, width = 4.5)
par(mar = c(3, 3, 2, 1),
    mgp = c(1.5, .5, 0),
    tck = -.01)
plot(
  range(x),
  range(diff),
  xlab = "Frequency of magnetic field (Hz)",
  ylab = "Estimated treatment effect",
  yaxt = "n",
  bty = "l",
  type = "n",
  main = "Exposed - Sham",
  cex.main = .9
)
axis(2,
     seq(-.1, .4, .1),
     c("", "0.0", "", "0.2", "", "0.4"),
     mgp = c(1.5, .5, 0))
w <- 2.5
x_plot <- x
x_plot[x == 165] <- 165 + c(-w, w)
x_plot[x == 180] <- 180 + c(-w, w)
x_plot[x == 405] <- 405 + c(-w, w)
pvalue <- 2 * pt(-diff / diff_se, n1 + n0 - 2)
for (j in 1:J)
  polygon(
    x_plot[j] + c(-w, -w, w, w),
    c(diff[j], 0, 0, diff[j]),
    col = ifelse(pvalue[j] < .05, "black", 0),
    lwd = .5
  )
dev.off()

# Plotting Blackman exposed-sham p-values
pdf("blackman1b.pdf", height = 3, width = 4.5)
par(mar = c(3, 3, 2, 1),
    mgp = c(1.5, .5, 0),
    tck = -.01)
plot(
  c(0, max(x) + 10),
  c(0, 0.21),
  xlab = "Frequency of magnetic field (Hz)",
  ylab = "P-value",
  yaxt = "n",
  xaxs = "i",
  yaxs = "i",
  bty = "l",
  type = "n",
  main = "Exposed - Sham p-values",
  cex.main = .9
)
abline(0.01, 0, lty = 2, col = "gray40")
abline(0.05, 0, lty = 2, col = "gray40")
axis(
  2,
  c(0, 0.01, 0.05, 0.10, 0.20),
  c("0", ".01", ".05", ".10", "> .20"),
  cex.axis = 0.9,
  mgp = c(1.5, .3, 0),
  las = 1
)
pvalue_adj <- ifelse(pvalue < 0.0015, 0.0015, pvalue)
points(x_plot, ifelse(pvalue_adj > 0.2, 0.2, pvalue_adj), pch = 20)
dev.off()

# Plotting Blackman exposed only treatment effects
pdf("blackman2a.pdf", height = 3, width = 4.5)
par(mar = c(3, 3, 2, 1),
    mgp = c(1.5, .5, 0),
    tck = -.01)
plot(
  range(x),
  range(diff),
  xlab = "Frequency of magnetic field (Hz)",
  ylab = "Estimated treatment effect",
  yaxt = "n",
  bty = "l",
  type = "n",
  main = "Exposed data only",
  cex.main = .9
)
axis(2,
     seq(-.1, .4, .1),
     c("", "0.0", "", "0.2", "", "0.4"),
     mgp = c(1.5, .5, 0))
w <- 2.5
x_plot <- x
x_plot[x == 165] <- 165 + c(-w, w)
x_plot[x == 180] <- 180 + c(-w, w)
x_plot[x == 405] <- 405 + c(-w, w)
pvalue <- 2 * pt(-y1 / se1, n1 - 1)
for (j in 1:J)
  polygon(
    x_plot[j] + c(-w, -w, w, w),
    c(y1[j], 0, 0, y1[j]),
    col = ifelse(pvalue[j] < .05, "black", 0),
    lwd = .5
  )
dev.off()

# Plotting Blackman exposed only p-values
pdf("blackman2b.pdf", height = 3, width = 4.5)
par(mar = c(3, 3, 2, 1),
    mgp = c(1.5, .5, 0),
    tck = -.01)
plot(
  c(0, max(x) + 10),
  c(0, 0.21),
  xlab = "Frequency of magnetic field (Hz)",
  ylab = "P-value",
  yaxt = "n",
  xaxs = "i",
  yaxs = "i",
  bty = "l",
  type = "n",
  main = "Exposed data only p-values",
  cex.main = .9
)
abline(0.01, 0, lty = 2, col = "gray40")
abline(0.05, 0, lty = 2, col = "gray40")
axis(
  2,
  c(0, 0.01, 0.05, 0.10, 0.20),
  c("0", ".01", ".05", ".10", "> .20"),
  cex.axis = 0.9,
  mgp = c(1.5, .3, 0),
  las = 1
)
pvalue_adj <- ifelse(pvalue < 0.0015, 0.0015, pvalue)
points(x_plot, ifelse(pvalue_adj > 0.2, 0.2, pvalue_adj), pch = 20)
dev.off()

## Look at sham data
x2 <- sum((y0 / se0) ^ 2)

pdf("blackman3a.pdf", height = 3, width = 4.5)
par(mar = c(3, 3, 2, 1),
    mgp = c(1.5, .5, 0),
    tck = -.01)
plot(
  range(x),
  range(y0 - se0, y0 + se0),
  xlab = "Frequency of magnetic field (Hz)",
  ylab = "Estimate from sham data",
  bty = "l",
  type = "n"
)
abline(0, 0, col = "gray")
points(x, y0, pch = 20)
for (j in 1:J) {
  lines(rep(x_plot[j], 2), y0[j] + c(-1, 1) * se0[j])
}
dev.off()

pdf("blackman3b.pdf", height = 3, width = 4.5)
par(mar = c(3, 3, 2, 1),
    mgp = c(1.5, .5, 0),
    tck = -.01)
plot(
  range(y1 - se1, y1 + se1),
  range(y0 - se0, y0 + se0),
  xlab = "Estimate from exposed data",
  ylab = "Estimate from sham data",
  bty = "l",
  type = "n"
)
abline(0, 0, col = "gray")
abline(v = 0, col = "gray")
points(y1, y0, pch = 20)
for (j in 1:J) {
  lines(rep(y1[j], 2),
        y0[j] + c(-1, 1) * se0[j],
        col = "gray40",
        lwd = .5)
  lines(y1[j] + c(-1, 1) * se1[j],
        rep(y0[j], 2),
        col = "gray40",
        lwd = .5)
}
dev.off()

## Get ready to fit Bayesian models
library("rstan")
options(mc.cores = parallel::detectCores())
rstan_options(auto_write = TRUE)

y <- c(y0, y1)
se <- c(se0, se1)
expt_id <- rep(1:J, 2)
z <- c(rep(0, J), rep(1, J))  # treatment:  0 = sham, 1 = exposed
data <- list(
  N = 2 * J,
  J = J,
  y = y,
  se = se,
  x = x,
  expt_id = expt_id,
  z = z,
  diff = diff,
  diff_se = diff_se
)

## Fit a hierarchical model
fit_hier <-
  stan(
    "chickens-no-corr-hier.stan",
    data = data,
    control = list(adapt_delta = 0.9),
    refresh = 0
  )
print(fit_hier)

theta <- extract(fit_hier)$theta
theta_hat <- apply(theta, 2, mean)
theta_se <- apply(theta, 2, sd)

pdf("blackman4a.pdf", height = 3, width = 4.5)
par(mar = c(3, 3, 2, 1),
    mgp = c(1.5, .5, 0),
    tck = -.01)
plot(
  range(x),
  range(y1 - se1, y1 + se1),
  xlab = "Frequency of magnetic field (Hz)",
  ylab = "Estimated treatment effect",
  bty = "l",
  type = "n",
  main = "Estimates from hierarchical model",
  cex.main = .9
)
abline(0, 0, col = "gray")
points(x, theta_hat, pch = 20)
for (j in 1:J) {
  lines(rep(x_plot[j], 2), theta_hat[j] + c(-1, 1) * theta_se[j])
}
dev.off()

## Plot raw estimates from exposed data
pdf("blackman4b.pdf", height = 3, width = 4.5)
par(mar = c(3, 3, 2, 1),
    mgp = c(1.5, .5, 0),
    tck = -.01)
plot(
  range(x),
  range(y1 - se1, y1 + se1),
  xlab = "Frequency of magnetic field (Hz)",
  ylab = "Estimated treatment effect",
  bty = "l",
  type = "n",
  main = "Raw estimates from exposed data",
  cex.main = .9
)
abline(0, 0, col = "gray")
points(x, y1, pch = 20)
for (j in 1:J) {
  lines(rep(x_plot[j], 2), y1[j] + c(-1, 1) * se1[j])
}
dev.off()

## Fake-data simulation, estimation, and comparison
chickens_hier <- stan_model("chickens-no-corr-hier.stan")
estimate_names <- c("Exposed only", "Difference", "Bayes")
summ_names <-
  c(
    "Number of stat. signif. estimates",
    "Type S error rate",
    "Root mean squared error",
    "Rank correlation of estimates with truth"
  )
summ_abbs <-
  c("Number stat. signif.",
    "Type S error rate",
    "RMS error",
    "Rank corr. with truth")
fake_sim <- function(M, sigma_b, theta_true, sigma_y, model_name) {
  b <- rnorm(M, 0, sigma_b)
  y0 <- rnorm(M, b, sigma_y)
  y1 <- rnorm(M, b + theta_true, sigma_y)
  y <- c(y0, y1)
  se <- rep(sigma_y, 2 * M)
  z <- c(rep(0, M), rep(1, M))  # treatment:  0 = sham, 1 = exposed
  data <- list(
    N = 2 * M,
    J = M,
    y = y,
    x = x[1:M],
    expt_id = rep(1:M, 2),
    z = z
  )
  fit_sim <- sampling(model_name,
                      data = data,
                      refresh = 0,
                      iter = 1000)
  theta <- extract(fit_sim)$theta
  ## inferential summaries
  estimates <- cbind(y1, y1 - y0, apply(theta, 2, mean))
  estimates_025 <-
    cbind(y1 - 1.96 * sigma_y,
          (y1 - y0) - 1.96 * sqrt(2) * sigma_y,
          apply(theta, 2, quantile, 0.025))
  estimates_975 <-
    cbind(y1 + 1.96 * sigma_y,
          (y1 - y0) + 1.96 * sqrt(2) * sigma_y,
          apply(theta, 2, quantile, 0.975))
  ## statistical properties
  significant <- sign(estimates_025) == sign(estimates_975)
  correct_sign <- sign(estimates) == sign(theta_true)
  proportion_significant <- apply(significant, 2, mean)
  type_s_rate <- ifelse(proportion_significant==0,
                        0, 
                        1 - apply(significant & correct_sign, 2, mean)
                        / proportion_significant)
  mse <- apply((estimates - theta_true) ^ 2, 2, mean)
  rank_corr <- rep(NA, 3)
  for (k in 1:3) {
    rank_corr[k] <- cor(rank(estimates[, k]), rank(theta_true))
  }
  summ <-
    cbind(M * proportion_significant, type_s_rate, mse, rank_corr)
  return(summ)
}

fake_sim_dist <- function(M, sigma_b, theta_mat, sigma_y) {
  n_sims <- nrow(theta_mat)
  summ_all <- array(NA, c(n_sims, 3, 4))
  summ <- array(NA, c(3, 4))
  for (s in 1:n_sims) {
    if (s %% 10 == 0)
      cat(s, "")
    summ_all[s, , ] <- fake_sim(M, sigma_b, theta_mat[s, ], sigma_y, model_name)
  }
  cat("\n")
  for (k1 in 1:3) {
    for (k2 in 1:4) {
      summ[k1, k2] <- mean(summ_all[, k1, k2])
    }
  }
  summ[, 2] <- sqrt(summ[, 2])
  return(summ)
}

sigma_y <- 0.04
n_sims <- 200
theta_mat <- theta[sample(nrow(theta), n_sims), ]
sigma_b_grid <- seq(0, 0.10, 0.01)
n_grid <- length(sigma_b_grid)
fake_summ <-
  array(NA,
        c(n_grid, 3, 4),
        dimnames = list(sigma_b_grid, estimate_names, summ_names))
for (i in 1:n_grid) {
  sigma_b <- sigma_b_grid[i]
  cat("sigma_b =", sigma_b, ", simulations: ")
  fake_summ[i, , ] <- fake_sim_dist(J, sigma_b, theta_mat, sigma_y, chickens_hier)
}

y_shift <-
  rbind(
    c(+0.8,+0.7,-0.5),
    c(+0.01,+0.0345,-0.0301),
    c(+0.0002,+0.0005,-0.0005),
    c(-0.04,-0.04,+0.04)
  )
pdf("blackman5a.pdf", height = 5.5, width = 7)
par(mar = c(3, 3, 2, 1),
    mgp = c(1.5, .5, 0),
    tck = -.01)
par(mfrow = c(2, 2))
for (k in 1:4) {
  summ <- fake_summ[, , k]
  y_min <- min(summ)
  y_max <- max(summ)
  y_range <-
    if (k == 1)
      0.5 * (y_min + y_max) + c(-1, 1) * 0.54 * (y_max - y_min)
  else if (k == 4)
    c(0, 1)
  else
    c(0, 1.1 * max(summ))
  plot(
    range(sigma_b_grid),
    y_range,
    xlab = "Scale of sham effects",
    ylab = summ_abbs[k],
    xaxs = "i",
    yaxs = "i",
    bty = "l",
    type = "n",
    main = summ_names[k],
    cex.main = .9
  )
  for (l in 1:3) {
    lines(sigma_b_grid, summ[, l], col = l)
    text(
      sigma_b_grid[n_grid] - 0.001,
      summ[n_grid, l] + y_shift[k, l],
      estimate_names[l],
      adj = 1,
      cex = .9,
      col = l
    )
  }
}
dev.off()

# Appendix 1: hierarchical model without pooling thetas
fit_no_pooling_theta <-
  stan(
    "chickens-flat-theta-hier-b.stan",
    data = data,
    control = list(adapt_delta = 0.9),
    refresh = 0
  )
print(fit_no_pooling_theta)

theta <- extract(fit_no_pooling_theta)$theta
theta_hat <- apply(theta, 2, mean)
theta_se <- apply(theta, 2, sd)

pdf("blackman4c.pdf", height = 3, width = 4.5)
par(mar = c(3, 3, 2, 1),
    mgp = c(1.5, .5, 0),
    tck = -.01)
plot(
  range(x),
  range(y1 - se1, y1 + se1),
  xlab = "Frequency of magnetic field (Hz)",
  ylab = "Estimated treatment effect",
  bty = "l",
  type = "n",
  main = "Estimates from partially hierarchical model",
  cex.main = .9
)
abline(0, 0, col = "gray")
points(x, theta_hat, pch = 20)
for (j in 1:J) {
  lines(rep(x_plot[j], 2), theta_hat[j] + c(-1, 1) * theta_se[j])
}
dev.off()

# Appendix 2: non-hierarchical linear model
fit_no_pooling <-
  stan(
    "chickens-flat.stan",
    data = data,
    control = list(adapt_delta = 0.9),
    refresh = 0
  )
print(fit_no_pooling)

theta <- extract(fit_no_pooling)$theta
theta_hat <- apply(theta, 2, mean)
theta_se <- apply(theta, 2, sd)

pdf("blackman4d.pdf", height = 3, width = 4.5)
par(mar = c(3, 3, 2, 1),
    mgp = c(1.5, .5, 0),
    tck = -.01)
plot(
  range(x),
  range(y1 - se1, y1 + se1),
  xlab = "Frequency of magnetic field (Hz)",
  ylab = "Estimated treatment effect",
  bty = "l",
  type = "n",
  main = "Estimates from non-hierarchical model",
  cex.main = .9
)
abline(0, 0, col = "gray")
points(x, theta_hat, pch = 20)
for (j in 1:J) {
  lines(rep(x_plot[j], 2), theta_hat[j] + c(-1, 1) * theta_se[j])
}
dev.off()

# Appendix 3: locally smooth Gaussian process model
fit_gauss_proc <-
  stan(
    "chickens-no-corr-gp1.stan",
    data = data,
    control = list(adapt_delta = 0.9),
    refresh = 0
  )
print(fit_gauss_proc)

theta <- extract(fit_gauss_proc)$theta
theta_hat <- apply(theta, 2, mean)
theta_se <- apply(theta, 2, sd)

pdf("blackman4e.pdf", height = 3, width = 4.5)
par(mar = c(3, 3, 2, 1),
    mgp = c(1.5, .5, 0),
    tck = -.01)
plot(
  range(x),
  range(y1 - se1, y1 + se1),
  xlab = "Frequency of magnetic field (Hz)",
  ylab = "Estimated treatment effect",
  bty = "l",
  type = "n",
  main = "Estimates from SE Gaussian process model",
  cex.main = .9
)
abline(0, 0, col = "gray")
points(x, theta_hat, pch = 20)
for (j in 1:J) {
  lines(rep(x_plot[j], 2), theta_hat[j] + c(-1, 1) * theta_se[j])
}
dev.off()

# Appendix 4: periodic Gaussian process model
fit_periodic_gp <-  stan(
  "chickens-no-corr-gp2.stan",
  data = data,
  control = list(adapt_delta = 0.9)
)
print(fit_periodic_gp, "theta")

theta <- extract(fit_periodic_gp)$theta
theta_hat <- apply(theta, 2, mean)
theta_se <- apply(theta, 2, sd)

pdf("blackman4f.pdf", height = 3, width = 4.5)
par(mar = c(3, 3, 2, 1),
    mgp = c(1.5, .5, 0),
    tck = -.01)
plot(
  range(x),
  range(y1 - se1, y1 + se1),
  xlab = "Frequency of magnetic field (Hz)",
  ylab = "Estimated treatment effect",
  bty = "l",
  type = "n",
  main = "Estimates from periodic Gaussian process model",
  cex.main = .9
)
abline(0, 0, col = "gray")
points(x, theta_hat, pch = 20)
for (j in 1:J) {
  lines(rep(x_plot[j], 2), theta_hat[j] + c(-1, 1) * theta_se[j])
}
dev.off()

# Appendix 5: Hierarchical model with bias-experiment correlation
fit_hier_corr <-
  stan("chickens-corr-hier.stan",
       data = data,
       control = list(adapt_delta = 0.9))
print(fit_hier_corr)


theta <- extract(fit_hier_corr)$theta
theta_hat <- apply(theta, 2, mean)
theta_se <- apply(theta, 2, sd)

pdf("blackman4g.pdf", height = 3, width = 4.5)
par(mar = c(3, 3, 2, 1),
    mgp = c(1.5, .5, 0),
    tck = -.01)
plot(
  range(x),
  range(y1 - se1, y1 + se1),
  xlab = "Frequency of magnetic field (Hz)",
  ylab = "Estimated treatment effect",
  bty = "l",
  type = "n",
  main = "Estimates from bias-correlated hierarchical model",
  cex.main = .9
)
abline(0, 0, col = "gray")
points(x, theta_hat, pch = 20)
for (j in 1:J) {
  lines(rep(x_plot[j], 2), theta_hat[j] + c(-1, 1) * theta_se[j])
}
dev.off()

## Appendix 6: raw difference estimates from exposed and sham data
pdf("blackman4h.pdf", height = 3, width = 4.5)
par(mar = c(3, 3, 2, 1),
    mgp = c(1.5, .5, 0),
    tck = -.01)
plot(
  range(x),
  range(y1 - se1, y1 + se1),
  xlab = "Frequency of magnetic field (Hz)",
  ylab = "Estimated treatment effect",
  bty = "l",
  type = "n",
  main = "Raw estimates of exposed minus sham data",
  cex.main = .9
)
abline(0, 0, col = "gray")
points(x, diff, pch = 20)
for (j in 1:J) {
  lines(rep(x_plot[j], 2), diff[j] + c(-1, 1) * diff_se[j])
}
dev.off()


## Appendix 8: Fit a Bayesian metaanalysis on the differences
fit_hier <-
  stan(
    "chickens-bayesian-metaanalysis-on-differences.stan",
    data = data,
    control = list(adapt_delta = 0.9),
    refresh = 0
  )
print(fit_hier)

theta <- extract(fit_hier)$theta
theta_hat <- apply(theta, 2, mean)
theta_se <- apply(theta, 2, sd)

pdf("blackman4j.pdf", height = 3, width = 4.5)
par(mar = c(3, 3, 2, 1),
    mgp = c(1.5, .5, 0),
    tck = -.01)
plot(
  range(x),
  range(y1 - se1, y1 + se1),
  xlab = "Frequency of magnetic field (Hz)",
  ylab = "Estimated treatment effect",
  bty = "l",
  type = "n",
  main = "Estimates from Bayesian meta-analysis on differences",
  cex.main = .9
)
abline(0, 0, col = "gray")
points(x, theta_hat, pch = 20)
for (j in 1:J) {
  lines(rep(x_plot[j], 2), theta_hat[j] + c(-1, 1) * theta_se[j])
}
dev.off()


## Appendix 7: Simulation study with raw thetas
sigma_y <- 0.04
n_sims <- 200
theta_mat <- t(replicate(n_sims, y1))
sigma_b_grid <- seq(0, 0.10, 0.01)
n_grid <- length(sigma_b_grid)
fake_summ <-
  array(NA,
        c(n_grid, 3, 4),
        dimnames = list(sigma_b_grid, estimate_names, summ_names))
for (i in 1:n_grid) {
  sigma_b <- sigma_b_grid[i]
  cat("sigma_b =", sigma_b, ", simulations: ")
  fake_summ[i, , ] <- fake_sim_dist(J, sigma_b, theta_mat, sigma_y, chickens_hier)
}

y_shift <-
  rbind(
    c(-2.1,+0.5,-0.3),
    c(+0.01,+0.025,+0.0151),
    c(+0.0002,+0.0005,-0.0005),
    c(-0.04,-0.04,+0.04)
  )
pdf("blackman5b.pdf", height = 5.5, width = 7)
par(mar = c(3, 3, 2, 1),
    mgp = c(1.5, .5, 0),
    tck = -.01)
par(mfrow = c(2, 2))
for (k in 1:4) {
  summ <- fake_summ[, , k]
  y_min <- min(summ)
  y_max <- max(summ)
  y_range <-
    if (k == 1)
      0.5 * (y_min + y_max) + c(-1, 1) * 0.54 * (y_max - y_min)
  else if (k == 4)
    c(0, 1)
  else
    c(0, 1.1 * max(summ))
  plot(
    range(sigma_b_grid),
    y_range,
    xlab = "Scale of sham effects",
    ylab = summ_abbs[k],
    xaxs = "i",
    yaxs = "i",
    bty = "l",
    type = "n",
    main = summ_names[k],
    cex.main = .9
  )
  for (l in 1:3) {
    lines(sigma_b_grid, summ[, l], col = l)
    text(
      sigma_b_grid[n_grid] - 0.001,
      summ[n_grid, l] + y_shift[k, l],
      estimate_names[l],
      adj = 1,
      cex = .9,
      col = l
    )
  }
}
dev.off()


## Appendix 8: Simulation study with less data -- note that we put some priors on mu and sigma
## Fake-data simulation, estimation, and comparison
chickens_hier_priors <- stan_model("chickens-no-corr-hier-priors.stan")
fake_data_set_sizes = c(5, 10, 20, 38)
for (M in fake_data_set_sizes) {
  sigma_y <- 0.04
  n_sims <- 2
  theta_mat <- theta[sample(nrow(theta), n_sims), 1:M]
  sigma_b_grid <- seq(0, 0.10, 0.01)
  n_grid <- length(sigma_b_grid)
  fake_summ <-
    array(NA,
          c(n_grid, 3, 4),
          dimnames = list(sigma_b_grid, estimate_names, summ_names))
  for (i in 1:n_grid) {
    sigma_b <- sigma_b_grid[i]
    cat("sigma_b =", sigma_b, ", simulations: ")
    fake_summ[i, , ] <- fake_sim_dist(M, sigma_b, theta_mat, sigma_y, chickens_hier_priors)
  }
  
  y_shift <-
    rbind(
      c(+0.8,+0.7,-0.5),
      c(+0.01,+0.0345,-0.0301),
      c(+0.0002,+0.0005,-0.0005),
      c(-0.04,-0.04,+0.04)
    )
  pdf(paste("blackman5c",M,".pdf",sep=""), height = 5.5, width = 7)
  par(mar = c(3, 3, 2, 1),
      mgp = c(1.5, .5, 0),
      tck = -.01)
  par(mfrow = c(2, 2))
  for (k in 1:4) {
    summ <- fake_summ[, , k]
    y_min <- min(summ)
    y_max <- max(summ)
    y_range <-
      if (k == 1)
        0.5 * (y_min + y_max) + c(-1, 1) * 0.54 * (y_max - y_min)
    else if (k == 4)
      c(0, 1)
    else
      c(0, 1.1 * max(summ))
    plot(
      range(sigma_b_grid),
      y_range,
      xlab = "Scale of sham effects",
      ylab = summ_abbs[k],
      xaxs = "i",
      yaxs = "i",
      bty = "l",
      type = "n",
      main = summ_names[k],
      cex.main = .9
    )
    for (l in 1:3) {
      lines(sigma_b_grid, summ[, l], col = l)
      text(
        sigma_b_grid[n_grid] - 0.001,
        summ[n_grid, l] + y_shift[k, l],
        estimate_names[l],
        adj = 1,
        cex = .9,
        col = l
      )
    }
  }
  dev.off()
}


## Run Shinystan for diagnostics	
library("shinystan")	
my_sso <- launch_shinystan(fit_gauss_proc) 



